Temporally-Weighted Hierarchical Clustering for Unsupervised Action Segmentation

Action segmentation refers to inferring boundaries of semantically consistent visual concepts in videos and is an important requirement for many video understanding tasks. For this and other video understanding tasks, supervised approaches have achieved encouraging performance but require a high volume of detailed frame-level annotations. We present a fully automatic and unsupervised approach for segmenting actions in a video that does not require any training. Our proposal is an effective temporally-weighted hierarchical clustering algorithm that can group semantically consistent frames of the video. Our main finding is that representing a video with a 1-nearest neighbor graph by taking into account the time progression is sufficient to form semantically and temporally consistent clusters of frames where each cluster may represent some action in the video. Additionally, we establish strong unsupervised baselines for action segmentation and show significant performance improvements over published unsupervised methods on five challenging action segmentation datasets. Our code is available at https://github.com/ssarfraz/FINCH-Clustering/tree/master/TW-FINCH

==> tex_files/codes/hollywood.py <==
from torch.utils.data import dataset
import numpy as np
import glob
import torch
import os

class hollywood(dataset.Dataset):

    def clslen_to_gt(self, classes, lengths):

        classes = np.asarray(classes)
        lengths = np.asarray(lengths)
        print(lengths)
        gt = np.repeat(classes, lengths)

        return gt

    def parse_gt_files(self, gt_path):

        gt = {}
        trn = {}
        lens = {}
        gt_files = glob.glob(gt_path + '/*.txt')

        for file in gt_files:

            video = file.split('/')[-1][:-4]
            print(video)
            file = open(file)
            classes = []
            lengths = []

            for line in file.readlines():
                [duration, class_name] = line.split(' ')[:2]
                [start, end] = duration.split('-')
                length = int(end) - int(start) + 1
                class_id = self.mapping[class_name]
                classes.append(int(class_id))
                lengths.append(length)

            gt[video] = self.clslen_to_gt(classes, lengths)
            trn[video] = classes
            lens[video] = lengths

        return gt, trn, lens

    def parse_mapping(self, mapping_path):

        file = open(mapping_path)
        mapping = {}
        for line in file.readlines():
            line = line.rstrip()
            [class_id, class_name] = line.split(' ')
            mapping[class_name] = class_id
        return mapping

    def split_files_list(self, train:bool, split, path):
        all_files = glob.glob(os.path.join(path,'*.npy'))
        files_lst = []
        files_lst = []
        for file in all_files:
            if (file[-5] == split) ^ train:
                files_lst.append(file)

        return files_lst

    def __init__(self, split: str, root: str, ground_truth_dir: str, mapping_file: str, features_dir: str, train=True):

        self.mapping = self.parse_mapping(os.path.join(root, mapping_file))
        self.ground_truth, self.transcript, self.action_lengths = self.parse_gt_files(os.path.join(root, ground_truth_dir))
        self.features = {}
        features_path = os.path.join(root, features_dir)
        split_file = self.split_files_list(train, split, features_path)
        videos = []
        for line in split_file:
            video_feature_path = line
            video = line.split('/')[-1][:-4]
            self.features[video] = video_feature_path
            videos.append(video)

        self.videos = videos

    def num_classes(self)->int:
        return max(list(map(int, list(self.mapping.values())))) + 1

    def __len__(self):
        return len(self.videos)

    def __getitem__(self, idx):
        video = self.videos[idx]
        features = np.load(self.features[video])
        transcript = self.transcript[video]
        ground_truth = self.ground_truth[video]
        action_lengths = self.action_lengths[video]
        if features.shape[0] != ground_truth.shape[0]:
            min = np.minimum(features.shape[0], ground_truth.shape[0])
            features = features[:min,:]
            ground_truth = ground_truth[:min]

        return torch.from_numpy(features), torch.tensor(transcript), \
               torch.tensor(ground_truth), torch.tensor(action_lengths)



